Generalised triangle groups of type (3,3,2)

If G is a group with a presentation of the form < x,y|x^3=y^3=W(x,y)^2=1 >, then either G is virtually soluble or G contains a free subgroup of rank 2. This provides additional evidence in favour of a conjecture of Rosenberger.

==> anc/gtg232.g <==
###################################
#
#  File gtg232.g
#
#  GAP functions designed to find all words W up to equivalence
#  in <x|x^2> * <y|y^3> such that G=<x,y|x^2,y^3,W^2> has no
#  non-elementary essential representations to PSL(2,C).
#
###################################
#
# Very rough filter for lexicographic leader in equivalence class
#
StartBiggest:=function(ll)
local k;
  k := Length(ll);
  if k<2 then
    return(true);
  fi;
  if ll[2]<ll[k] then
    return(false);
  fi;
  return(ll[1]=Maximum(ll));
end;
#
A4rep:=function(ll)     # Test for essential representation onto A4
local k,a,b,s;
  k:=0;
  a:=(1,3,4);
  b:=(2,3,4);
  s:=();
  while k<Length(ll) do
    k:=k+1;
    s:=s*a^ll[k];
    k:=k+1;
    s:=s*b^ll[k];
  od;
  return(Order(s)=2);
end;
#
S4rep:=function(ll)     # Test for essential representation onto S4
local k,a,b,s;
  k:=0;
  a:=(1,2,3,4);
  b:=(1,2,4,3);
  s:=();
  while k<Length(ll) do
    k:=k+1;
    s:=s*a^ll[k];
    k:=k+1;
    s:=s*b^ll[k];
  od;
  return(Order(s)=2);
end;
#
A5rep:=function(ll)     # Test for essential representation onto A5
local k,a,b,s;
  k:=0;
  a:=(1,2,3,4,5);
  b:=(1,2,5,3,4);
  s:=();
  while k<Length(ll) do
    k:=k+1;
    s:=s*a^ll[k];
    k:=k+1;
    s:=s*b^ll[k];
  od;
  return(Order(s)=2);
end;
#
NoA4rep:=function(ll)     # Test for no essential representation onto A4
local k,a,b,s;
  k:=0;
  a:=(1,3,4);
  b:=(2,3,4);
  s:=();
  while k<Length(ll) do
    k:=k+1;
    s:=s*a^ll[k];
    k:=k+1;
    s:=s*b^ll[k];
  od;
  return(Order(s)=3);
end;
#
NoS4rep:=function(ll)     # Test for no essential representation onto S4
local k,a,b,s;
  k:=0;
  a:=(1,2,3,4);
  b:=(1,2,4,3);
  s:=();
  while k<Length(ll) do
    k:=k+1;
    s:=s*a^ll[k];
    k:=k+1;
    s:=s*b^ll[k];
  od;
  return(Order(s)=3);
end;
#
#    Function to create long list of positive integers from
#    two short lists.  First input list contains n-1 for all
#    entries n > 1.  Second tells where to insert 1's.
#
Build:=function(ll,kk,c)
local zz,i,k,j;
  zz:=[ll[1]];
  for i in [2..kk[1]] do 
    Add(zz,ll[i]);
  od;
  k:=kk[1]+1;
  for i in [2..c] do
    Add(zz,0);
    for j in [2..kk[i]] do
      Add(zz,ll[k]);
      k:=k+1;
    od;
  od;
  return(zz+1);
end;
#
TrPoly:=function(ll,a) # Calculate amended trace polynomial at given value.
local m1,m2,mm,L,i;
  m1:=[[a,a],[0,1]];
  m2:=[[a,0],[1,1]];
  mm:=[[1,0],[0,1]];
  L:=Length(ll);
  i:=1;
  while i<L do
    mm:=mm*m1^ll[i];
    i:=i+1;
    mm:=mm*m2^ll[i];
    i:=i+1;
  od;
  return(mm[1][1]+mm[2][2]);
end;
#
rotate:=function(ll) # Cyclically permute list
local L,xx,j;
  L:=Length(ll);
  xx:=[];
  for j in [2..L] do
    Add(xx,ll[j]);
  od;
  Add(xx,ll[1]);
  return(xx);
end;
#
reverse:=function(ll) # Reverse list
local L,xx;
  L:=Length(ll);
  xx:=[ll[L]];
  while L>1 do
    L:=L-1;
    Add(xx,ll[L]);
  od;
  return(xx);
end;
#
new:=function(kkk,kk) # Test whether list equivalent to one in list of lists
local nnew, L, LL, i,j;
  nnew:=true;
  L:=Length(kk);
  LL:=Length(kkk);
  for i in [1..L] do
    for j in [1..LL] do
      if kk=kkk[j] then
        nnew:=false;
      fi;
      kk:=reverse(kk);
      if kk=kkk[j] then
        nnew:=false;
      fi;
      kk:=reverse(kk);
    od;
    kk:=rotate(kk);
  od;
return(nnew);
end;
#
sift:=function(kkk) # Select equivalence class representatives from list of lists
local j,L,xxx;
  L:=Length(kkk);
  if L<1 then
    return([]);
  fi;
  xxx:=[kkk[1]];
  for j in [2..L] do
    if new(xxx,kkk[j]) then
      Add(xxx,kkk[j]);
    fi;
  od;
  return(xxx);
end;
#
# Function to find all words with trace polynomial
# (lambda^4 - 3*lambda^2 + 1)^c
# (up to equivalence)
#
A5Poly:=function(c)
local xx,yy,Lx,Ly,zzz,m,n,zz;
  xx:=OrderedPartitions(2*c,c);
  yy:=OrderedPartitions(2*c,c+1);
  xx:=Filtered(xx,StartBiggest);
  Lx:=Length(xx);
  Ly:=Length(yy);
  zzz:=[];
  for m in [1..Lx] do
    for n in [1..Ly] do
      zz:=Build(xx[m],yy[n],c+1);
      if A5rep(zz) then
        if NoS4rep(zz) then
          if NoA4rep(zz) then
            if TrPoly(zz,1)=5^c then
              Add(zzz,zz);
            fi;
          fi;
        fi;
      fi;
    od;
  od;
  m:=2*c-3;
  for n in [2..m] do
    zzz:=Filtered(zzz,zz->TrPoly(zz,n)=(1+n+n^2+n^3+n^4)^c);
  od;
  return(sift(zzz));
end;
#
# Function to find all words with trace polynomial
# (lambda^2 - 1) * (lambda^4 - 3*lambda^2 + 1)^c
# (up to equivalence)
#
A4A5Poly:=function(c)
local xx,yy,Lx,Ly,zzz,m,n,zz;
  xx:=OrderedPartitions(2*c,c+1);
  yy:=OrderedPartitions(2*c+2,c+2);
  xx:=Filtered(xx,StartBiggest);
  Lx:=Length(xx);
  Ly:=Length(yy);
  zzz:=[];
  for m in [1..Lx] do
    for n in [1..Ly] do
      zz:=Build(xx[m],yy[n],c+2);
      if A5rep(zz) then
        if A4rep(zz) then
          if NoS4rep(zz) then
            if TrPoly(zz,1)=3*5^c then
              Add(zzz,zz);
            fi;
          fi;
        fi;
      fi;
    od;
  od;
  m:=2*c-3;
  for n in [2..m] do
    zzz:=Filtered(zzz,zz->TrPoly(zz,n)=(1+n+n^2)*(1+n+n^2+n^3+n^4)^c);
  od;
  return(sift(zzz));
end;
#
# Function to find all words with trace polynomial
# (lambda^2 - 2) * (lambda^4 - 3*lambda^2 + 1)^c
# (up to equivalence)
#
S4A5Poly:=function(c)
local xx,yy,Lx,Ly,zzz,m,n,zz;
  xx:=OrderedPartitions(2*c+2,c+1);
  yy:=OrderedPartitions(2*c,c);
  xx:=Filtered(xx,StartBiggest);
  Lx:=Length(xx);
  Ly:=Length(yy);
  zzz:=[];
  for m in [1..Lx] do
    for n in [1..Ly] do
      zz:=Build(xx[m],yy[n],c);
      if A5rep(zz) then
        if S4rep(zz) then
          if NoA4rep(zz) then
            if TrPoly(zz,1)=2*5^c then
              Add(zzz,zz);
            fi;
          fi;
        fi;
      fi;
    od;
  od;
  m:=2*c-3;
  for n in [2..m] do
    zzz:=Filtered(zzz,zz->TrPoly(zz,n)=(1+n^2)*(1+n+n^2+n^3+n^4)^c);
  od;
  return(sift(zzz));
end;
#
# Function to find all words with trace polynomial
# (lambda^2 - 1) * (lambda^2 - 2) * (lambda^4 - 3*lambda^2 + 1)^c
# (up to equivalence)
#
A4S4A5Poly:=function(c)
local xx,yy,Lx,Ly,zzz,m,n,zz;
  xx:=OrderedPartitions(2*c+2,c+2);
  yy:=OrderedPartitions(2*c+2,c+1);
  xx:=Filtered(xx,StartBiggest);
  Lx:=Length(xx);
  Ly:=Length(yy);
  zzz:=[];
  for m in [1..Lx] do
    for n in [1..Ly] do
      zz:=Build(xx[m],yy[n],c+1);
      if A5rep(zz) then
        if S4rep(zz) then
          if A4rep(zz) then
            if TrPoly(zz,1)=6*5^c then
              Add(zzz,zz);
            fi;
          fi;
        fi;
      fi;
    od;
  od;
  m:=2*c-3;
  for n in [2..m] do
    zzz:=Filtered(zzz,zz->TrPoly(zz,n)=(1+n+n^2)*(1+n^2)*(1+n+n^2+n^3+n^4)^c);
  od;
  return(sift(zzz));
end;
power:=function(p,n)
  local i,m;
  if p<1 then return(0); fi;
  if n<1 then return(0); fi;
  m:=n;
  i:=0;
  while (m mod p) = 0 do
    m:=m/p;
    i:=i+1;
  od;
  return(i);
end;
z:=E(6);
beta:=function(n);
  return([[z,n],[0,z^5]]);
end;
alpha:=[[0,-1],[1,0]];
tp:=function(ll,n)
  local L,m,j;
  L:=Length(ll);
  m:=[[1,0],[0,1]];
  for j in [1..L] do
    m:=m*alpha*beta(n)^ll[j];
  od;
  return(Trace(m));
end;
R:=PolynomialRing(Rationals,["x"]);
x:=IndeterminatesOfPolynomialRing(R)[1];
tpoly:=function(ll);
  return(tp(ll,x));
end;
testing:=function(ll)
  local a,b,c,d,e,t2,t3;
  t3:=tp(ll,3);
  e:=power(5,t3);
  if power(11,t3)=e then
    t2:=tp(ll,2);
    if power(5,t2)=e then
      c:=power(7,t3);
      b:=power(3,t2);
      a:=power(2,t2)-c;
      d:=power(3,t3)-a;
      if power(2,t3)=3*b+d then
        if tpoly(ll)=x^a * (x^2-1)^b * (x^2-2)^c * (x^2-3)^d * (x^4-3*x^2+1)^e then
          return(true);
        fi;
      fi;
    fi;
  fi;
  return(false);
end;
Build4:=function(n,k)
  local m,j,xx;
  xx:=[1];
  for j in [1..k] do
    m:= n mod 2;
    Add(xx,m);
    n:=(n-m)/2;
  od;
  xx:=xx+1;
  Append(xx,[1,1]);
  return(xx);
end;
collapse:=function(ll)
  local i,j,k,L,xx;
  L:=Length(ll);
  xx:=[];
  k:=ll[1];
  i:=0;
  j:=0;
  while i<L do
    i:=i+1;
    if ll[i]=k then
      j:=j+1;
    else
      Add(xx,j);
      j:=1;
      k:=ll[i];
    fi;
  od;
  Add(xx,j);
  return(xx);
end;
search4:=function(k)
  local xxx,xx,i,j,m,t;
  m:=2^k;
  xxx:=[];
  for j in [0..m-1] do
    xx:=Build4(j,k);
    if testing(xx) then
        Add(xxx,collapse(xx));
    fi;
  od;
  return(sift(xxx));
end;

